Fast Reciprocal Collision Avoidance Under Measurement Uncertainty

We present a fully distributed collision avoidance algorithm based on convex optimization for a team of mobile robots. This method addresses the practical case in which agents sense each other via measurements from noisy on-board sensors with no inter-agent communication. Under some mild conditions, we provide guarantees on mutual collision avoidance for a broad class of policies including the one presented. Additionally, we provide numerical examples of computational performance and show that, in both 2D and 3D simulations, all agents avoid each other and reach their desired goals in spite of their uncertainty about the locations of other agents.

==> code/GeneralizedVoronoi.jl <==
using JuMP
import JuMP: optimize!, objective_value
import ECOS
using LinearAlgebra: Symmetric, eigen

struct AgentModel
    model::Model
    x::Array{VariableRef,1}
    x_curr::Array{Float64,1}
    x_goal::Array{Float64,1}
end

function quad_over_lin(m, x, y)
    n = size(x, 1)
    t = @variable(m, [1:n])

    for i = 1:n
        @constraint(m, [y[i] + t[i]; y[i] - t[i]; 2*x[i]] ∈ SecondOrderCone())
    end

    return t
end

"Generate ellipsoidal constraint"
function add_ellipsoid(agent::AgentModel, μ, Σ::Symmetric)
    n = size(μ, 1)

    factor = eigen(Σ)
    D = factor.values
    U = factor.vectors

    λ = @variable(agent.model)
    @constraint(agent.model, λ ≥ 0)

    μ_new = Σ \ μ
    t = quad_over_lin(agent.model, U'*(agent.x + λ.*μ_new), 1 ./ D .+ λ)

    @constraint(agent.model, sum(agent.x_curr.^2) - 2*agent.x_curr'*agent.x
                + sum(t) ≤ λ.*(μ_new'*(D.*μ_new) - 1))
end

"Generate a model with the current starting position and goal."
function generate_model(x_curr, x_goal; optimizer=ECOS.Optimizer, feastol=1e-5)
    n = size(x_goal, 1)
    model = Model(with_optimizer(optimizer, verbose=false, feastol=feastol))

    @variable(model, x[1:n])

    obj_t = quad_over_lin(model, x - x_goal, ones(n))

    @objective(model, Min, sum(obj_t))

    return AgentModel(model, x, x_curr, x_goal)
end

optimize!(a::AgentModel) = optimize!(a.model)
objective_value(a::AgentModel) = objective_value(a.model)


==> code/example.jl <==
using LinearAlgebra: I
using BenchmarkTools
import Random

include("GeneralizedVoronoi.jl")

n_dims = 3
Random.seed!(1234)

# Obvious test
function model1()
    test_1 = generate_model(ones(n_dims), zeros(n_dims))
    optimize!(test_1)
    @assert isapprox(objective_value(test_1), 0.0, atol=1e-5)
end

# Slightly less obvious test
function model2()
    test_2 = generate_model(ones(n_dims), zeros(n_dims))
    add_ellipsoid(test_2, 4*ones(n_dims), Symmetric(Matrix(I, n_dims, n_dims)))
    optimize!(test_2)
    @assert isapprox(objective_value(test_2), 0.0, atol=1e-5)
end

# Generating a bunch of random ones
function model3()
    test_3 = generate_model(ones(n_dims), zeros(n_dims))

    for i=1:100
        add_ellipsoid(test_3, 10*randn(n_dims), Symmetric(Matrix(I, n_dims, n_dims)))
    end
    optimize!(test_3)
end

@benchmark model1()
@benchmark model2()
@benchmark model3()

function test_4()
    test_model = generate_model(ones(n_dims), zeros(n_dims))
    n_ellipse = 100

    for i=1:n_ellipse
        add_ellipsoid(test_model, 10*randn(n_dims), Symmetric(Matrix(I, n_dims, n_dims)))
    end

    return test_model
end

t4 = test_4()
@time optimize!(t4)


==> code/generate_plots.jl <==
using PyPlot
using Statistics
import LinearAlgebra: I
import Random

include("GeneralizedVoronoi.jl")

rc("text", usetex=true)

n_dims = 3
Random.seed!(1234)

# Generate plots of timings
function generate_ellipse(n_ellipse)
    test_3 = generate_model(10*ones(n_dims), zeros(n_dims))

    for i=1:n_ellipse
        add_ellipsoid(test_3, 100*randn(n_dims), Symmetric(Matrix(I, n_dims, n_dims)))
    end
    optimize!(test_3)
end

const n_ellipse_list = [1, 2, 5, 10, 20, 50, 100, 200, 500, 1000]
const n_timings = 100
all_times = zeros(length(n_ellipse_list), n_timings)

# Precompile
generate_ellipse(1)

for (i, n) ∈ enumerate(n_ellipse_list)
    for j ∈ 1:n_timings
        all_times[i, j] = @elapsed generate_ellipse(n)
    end
end

bottom_5_percent = zeros(length(n_ellipse_list))
top_5_percent = zeros(length(n_ellipse_list))

for i ∈ 1:length(n_ellipse_list)
    (bottom_5_percent[i], top_5_percent[i]) = quantile(all_times[i,:], [.05, .95])
end

figure(figsize=(4, 3))
title("Time vs. number of obstacles")
loglog(n_ellipse_list, bottom_5_percent, "-.", linewidth=.75, label="5\\%")
loglog(n_ellipse_list, mean(all_times, dims=2), linewidth=.75, label="Mean")
loglog(n_ellipse_list, top_5_percent, "-.", linewidth=.75, label="95\\%")
ylabel("Time (s)")
xlabel("Number of obstacles")
legend()
savefig("plots/timings.pdf", bbox_inches="tight")
close()

